Data augmentation for low resource sentiment analysis using generative adversarial networks

Sentiment analysis is a task that may suffer from a lack of data in certain cases, as the datasets are often generated and annotated by humans. In cases where data is inadequate for training discriminative models, generate models may aid training via data augmentation. Generative Adversarial Networks (GANs) are one such model that has advanced the state of the art in several tasks, including as image and text generation. In this paper, I train GAN models on low resource datasets, then use them for the purpose of data augmentation towards improving sentiment classifier generalization. Given the constraints of limited data, I explore various techniques to train the GAN models. I also present an analysis of the quality of generated GAN data as more training data for the GAN is made available. In this analysis, the generated data is evaluated as a test set (against a model trained on real data points) as well as a training set to train classification models. Finally, I also conduct a visual analysis by projecting the generated and the real data into a two-dimensional space using the t-Distributed Stochastic Neighbor Embedding (t-SNE) method.

==> figures/create_plots.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import os
import sys

# plotting train and test accuracies with data
train_acc = [50.7, 52.1, 53.9, 54.7, 55.1 ] 
test_acc = [50.9, 52.5, 54.5, 55.8, 56.7 ]
x = np.array([0,1,2,3,4])
my_xticks = ['500','1000','2000','4000','8000']
plt.xticks(x, my_xticks)
plt.plot(x, train_acc, '--ro', x, test_acc, '--bx')
plt.legend(('Accuracy as a training set', 'Accuracy as a testing set'),fontsize=16,
           loc='lower right')
plt.xlabel('Number of datapoints', fontsize=16)
plt.ylabel('Classification Accuracy', fontsize=16)

plt.savefig('train_test_acc.png')
plt.close()

